Call graph discovery in binary programs from unknown instruction set architectures

This study addresses the challenge of reverse engineering binaries from unknown instruction set architectures, a complex task with potential implications for software maintenance and cyber-security. We focus on the tasks of detecting candidate call and return opcodes for automatic extraction of call graphs in order to simplify the reverse engineering process. Empirical testing on a small dataset of binary files from different architectures demonstrates that the approach can accurately detect specific opcodes under conditions of noisy data. The method lays the groundwork for a valuable tool for reverse engineering where the reverse engineer has minimal a priori knowledge of the underlying instruction set architecture.

==> plot.py <==
import matplotlib.pyplot as plt

def plot(x, y, xlab, filename, scatter=False, resize=False, line=False):
    if scatter:
        plt.scatter(x, y, marker='o')
    elif line:
        plt.plot(x, y, marker="o")
    else:
        plt.bar(x, y)
    if resize:
        figure = plt.gcf() # get current figure
        figure.set_size_inches(8, 6)
    plt.xlabel(xlab, fontsize="22")
    plt.ylabel('Probability', fontsize="20")
    plt.ylim([0, 1])
    if not resize:
        plt.xlim([x[0] - (x[1]-x[0]), x[-1] + (x[1]-x[0])])
        ax = plt.gca()
        ax.tick_params(axis='both', which='major', labelsize=14)

    # need to do something for bigger font
    #plt.rcParams["font.size"] = "20"
    plt.savefig("plots/"+filename)
    plt.clf()


def plot_all():
    """""""""""""""
    MIPS OPENVPN
    """""""""""""""
    x = [str(hex(0xc0000)),str(hex(0xd0000)),str(hex(0xe0000)),str(hex(0xf0000)), str(hex(0x100000)),str(hex(0x110000)),str(hex(0x120000)),str(hex(0x130000))]
    y=[ 0.2562643269306774, 0.3090664769583432, 0.36542565805074695, 0.43111216504624145, 0.8662556319658524, 0.40150914589389003, 0.3310138289438915, 0.2593734402067001, ]
    xlab = 'PC offset (address of first instruction)'
    filename = "plot_pcoffset_mips_openvpn"
    plot(x, y, xlab, filename, resize=True, line=True)

    x = [i for i in range(1, 17)]
    xlab = 'Call opcode length'
    filename = "plot_call_mips_openvpn"
    y=[ 0.0013806282097217246, 0.00393566328936883, 0.006707317073170731, 0.015161111776822958, 0.3271034039820167, 0.8662556319658524, 0.8662556319658524, 0.8662556319658524, 0.8662556319658524, 0.4486038932440765, 0.4486038932440765, 0.0, 0.0, 0.0, 0.0, 0.0, ]
    plot(x, y, xlab, filename, line=True)

    x = [i for i in range(16, 33)]
    y=[ 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.215733071271468, 0.08489507444438861, 0.04851130685623036, 0.037572759749181846, 0.07191536974875394, 0.8662556319658524, ]
    xlab = 'Instruction length'
    filename = "plot_instr_mips_openvpn"
    plot(x, y, xlab, filename, line=True)

    filename="plot_retop_mips_openvpn"
    xlab='Return opcode length'
    x = [i for i in range(16, 33)]
    y=[0.8662556319658524 for _ in range(16, 33)]
    plot(x, y, xlab, filename, line=True)

    filename="plot_retdist_mips_openvpn"
    xlab = 'Return to function prologue distance value'
    x = [i for i in range(0, 16)]
    y=[ 0.3333333333333333, 0.3333333333333333, 0.3333333333333333, 0.3333333333333333, 0.3333333333333333, 0.37050412519451537, 0.36527790011450717, 0.36069761296573594, 0.34866808947909256, 0.3420241345899762, 0.846178167733776, 0.39322939604803425, 0.379547256231833, 0.37449719604216214, 0.3678616518394551, 0.8662556319658524, 0.4486038932440765, 0.41160926627323174, 0.3876508411873514, 0.3730291552893508, 0.8893368113192633, 0.4987521653601104, 0.42722921988314394, 0.39182007692533544, 0.3773158342875598, 0.9078333728559006, 0.5463754073813089, 0.4480753985730644, 0.419184356557738, 0.38201356469655595, 0.911153268516323, 0.5922370004991339, 0.47121172083737045, 0.42840365248539297, 0.389929649830053, 0.9184254209153426, 0.6272938136762677, 0.4846589741331219, 0.4370357321119234, 0.40447395462809266, 0.9239585803493795, 0.6540708770075457, 0.5017469684958454, 0.44414104935553017, 0.40795194055805867, 0.9299660105920481, 0.686074165418832, 0.5120232537655246, 0.4487213365043014, 0.43055884910283776, 0.9320211840961189, 0.7142018262426966, 0.5231803634868903, 0.5040708244407557, 0.4543586129950967, 0.9321792743656628, 0.7331101911389061, 0.5356888783495376, 0.5326345459349952, 0.4609941571978038, 0.9334439965220142, 0.7493760826800552, 0.5741048138487076, 0.5403858011098388, 0.46721864998972373, 0.9359734408347166, 0.7637628820576059, 0.6114141174610702, 0.5464928506415339, 0.4739716374526557, 0.9378705240692436, 0.77703397046302, 0.6335467551972176, 0.5564168061305382, 0.48113567632637483, 0.938819065686507, 0.7893655127866349, 0.6517271361947672, 0.5628761854429079, 0.4898427001818038, ]
    plot(x, y, xlab, filename, scatter=True)


    """""""""""""""
    AARCH OPENVPN
    """""""""""""""
    filename = "plot_pcoffset_aarch_openvpn"
    xlab = 'PC offset (address of first instruction)'
    x = [str(hex(0xc0000)),str(hex(0xd0000)),str(hex(0xe0000)),str(hex(0xf0000)), str(hex(0x100000)),str(hex(0x110000)),str(hex(0x120000)),str(hex(0x130000))]
    y=[0.6117216117216118 for _ in range(8)]
    plot(x, y, xlab, filename, resize=True, line=True)

    filename = "plot_instr_aarch_openvpn"
    xlab = "Instruction length"
    x = [i for i in range(16, 33)]
    y=[ 0.43937139115423535, 0.37164272329793874, 0.38469049013864476, 0.31228070175438594, 0.3650039588281868, 0.3308806753365275, 0.33978692890801065, 0.3199780461031833, 0.3236714975845411, 0.27153188691650226, 0.2515348501263994, 0.22888816432996414, 0.2413257379596064, 0.1618160651920838, 0.16479999999999997, 0.11172954030096886, 0.6117216117216118, ]
    plot(x, y, xlab, filename, line=True)

    filename = "plot_call_aarch_openvpn"
    xlab = 'Call opcode length'
    x = [i for i in range(1, 17)]
    y=[ 0.12512341343756045, 0.1415209004914654, 0.1788509427250089, 0.191854771288666, 0.33303134625838016, 0.6117216117216118, 0.6101556101556102, 0.4069855732725893, 0.4069855732725893, 0.4069855732725893, 0.4069855732725893, 0.4069855732725893, 0.4069855732725893, 0.4069855732725893, 0.40691654586870984, 0.40700082850041425, ]
    plot(x, y, xlab, filename, line=True)

    filename = "plot_retop_aarch_openvpn"
    xlab = 'Return opcode length'
    x = [i for i in range(16, 33)]
    y=[ 0.7167277167277167, 0.7167277167277167, 0.7167277167277167, 0.7167277167277167, 0.7167277167277167, 0.7167277167277167, 0.7167277167277167, 0.7167277167277167, 0.7167277167277167, 0.7142857142857143, 0.6137566137566138, 0.47822547822547823, 0.6117216117216118, 0.6117216117216118, 0.6117216117216118, 0.6117216117216118, 0.6117216117216118, ]
    plot(x, y, xlab, filename, line=True)

    filename = "plot_retdist_aarch_openvpn"
    xlab = 'Return to function prologue distance value'
    x = [i for i in range(0, 16) for _ in range(5)]
    y=[ 0.33292633292633295, 0.33292633292633295, 0.33292633292633295, 0.33292633292633295, 0.33292633292633295, 0.6117216117216118, 0.43304843304843305, 0.37525437525437527, 0.37515423079420734, 0.35333463211896876, 0.6117216117216118, 0.4607244607244607, 0.39763939763939765, 0.39112929411000713, 0.3815182804078187, 0.6117216117216118, 0.47822547822547823, 0.4257224257224257, 0.39827261510487694, 0.39567504383401514, 0.6117216117216118, 0.49694749694749696, 0.4424094424094424, 0.4035976362101435, 0.40229885057471265, 0.6218966218966219, 0.5144485144485144, 0.46316646316646315, 0.41595441595441596, 0.41048120007792716, 0.625966625966626, 0.5213675213675214, 0.474969474969475, 0.42287342287342283, 0.42063327097623504, 0.625966625966626, 0.5246235246235246, 0.48840048840048844, 0.4333818332986905, 0.4281644281644281, 0.6263736263736264, 0.5274725274725275, 0.5038665038665039, 0.44516039631400267, 0.43223443223443225, 0.628001628001628, 0.5368335368335369, 0.5181115181115181, 0.4566618166701309, 0.44191181245535427, 0.6288156288156288, 0.547008547008547, 0.5221815221815221, 0.46996466431095407, 0.449040393542576, 0.6288156288156288, 0.5502645502645502, 0.5242165242165242, 0.480634656689531, 0.45984895725074487, 0.6288156288156288, 0.5522995522995523, 0.5311355311355311, 0.49130464906810783, 0.471627520266057, 0.6308506308506309, 0.5555555555555555, 0.5347985347985348, 0.5048846393681147, 0.4811889420078986, 0.6316646316646316, 0.5669515669515669, 0.5356125356125356, 0.5141689184507725, 0.4907503637497402, 0.6316646316646316, 0.5718355718355719, 0.5409035409035409, 0.5237303401926141, 0.5008660708099494, ]
    plot(x, y, xlab, filename, scatter=True)


    # """""""""""""""
    # MIPS CURL
    # """""""""""""""
    filename = "plot_pcoffset_mips_curl"
    xlab = 'PC offset (address of first instruction)'
    x = [str(hex(0xc0000)),str(hex(0xd0000)),str(hex(0xe0000)),str(hex(0xf0000)), str(hex(0x100000)),str(hex(0x110000)),str(hex(0x120000)),str(hex(0x130000))]
    y=[ 0.011834319526627219, 0.0013917884481558802, 0.0027835768963117603, 0.0005807200929152149, 0.3888888888888889, 0.0163265306122449, 0.014360313315926894, 0.003932244404113733, ]
    plot(x, y, xlab, filename, resize=True, line=True)

    filename = "plot_instr_mips_curl"
    xlab = "Instruction length"
    x = [i for i in range(16, 33)]
    y=[ 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.07211961301671065, 0.05298651252408478, 0.034642032332563515, 0.01993355481727575, 0.023212627669452184, 0.3888888888888889, ]
    plot(x, y, xlab, filename, line=True)

    filename = "plot_call_mips_curl"
    xlab = 'Call opcode length'
    x = [i for i in range(1, 17)]
    y=[ 0.0005643738977072311, 0.00142602495543672, 0.0047619047619047615, 0.0056022408963585435, 0.3687556766575841, 0.3888888888888889, 0.3888888888888889, 0.3888888888888889, 0.3888888888888889, 0.3888888888888889, 0.3888888888888889, 0.0, 0.0, 0.0, 0.0, 0.0, ]
    plot(x, y, xlab, filename, line=True)

    filename = "plot_retop_mips_curl"
    xlab = 'Return opcode length'
    x = [i for i in range(16, 33)]
    y=[ 0.60727969348659, 0.47368421052631576, 0.4636015325670498, 0.4636015325670498, 0.4636015325670498, 0.4636015325670498, 0.4636015325670498, 0.4636015325670498, 0.4636015325670498, 0.4636015325670498, 0.4636015325670498, 0.4204980842911878, 0.4204980842911878, 0.3888888888888889, 0.3888888888888889, 0.3888888888888889, 0.3888888888888889, ]
    plot(x, y, xlab, filename, line=True)

    filename = "plot_retdist_mips_curl"
    xlab = 'Return to function prologue distance value'
    x = [i for i in range(0, 16) for _ in range(5)]
    y=[ 0.3333333333333333, 0.3333333333333333, 0.3333333333333333, 0.3333333333333333, 0.3333333333333333, 0.34770114942528735, 0.342911877394636, 0.34099616858237547, 0.34003831417624525, 0.3333333333333333, 0.38026819923371646, 0.3684210526315789, 0.3563218390804597, 0.3486590038314176, 0.3486590038314176, 0.3888888888888889, 0.3764367816091954, 0.3684210526315789, 0.3649425287356322, 0.35727969348659006, 0.3955938697318007, 0.3812260536398468, 0.3812260536398468, 0.36973180076628354, 0.3684210526315789, 0.4252873563218391, 0.3994252873563218, 0.39655172413793105, 0.3850574712643678, 0.3684210526315789, 0.44923371647509575, 0.4032567049808429, 0.40229885057471265, 0.39080459770114945, 0.3859649122807018, 0.49137931034482757, 0.42105263157894735, 0.4157088122605364, 0.40996168582375475, 0.3946360153256705, 0.5038314176245211, 0.456140350877193, 0.42624521072796934, 0.421455938697318, 0.3984674329501916, 0.6140350877192983, 0.5287356321839081, 0.4310344827586207, 0.42624521072796934, 0.4013409961685824, 0.6140350877192983, 0.5593869731800766, 0.43295019157088127, 0.4281609195402299, 0.40229885057471265, 0.6140350877192983, 0.5727969348659004, 0.43965517241379315, 0.43295019157088127, 0.4042145593869732, 0.6140350877192983, 0.5938697318007663, 0.543859649122807, 0.44157088122605365, 0.43965517241379315, 0.6140350877192983, 0.5996168582375478, 0.543859649122807, 0.44252873563218387, 0.44157088122605365, 0.6140350877192983, 0.6053639846743295, 0.543859649122807, 0.4511494252873563, 0.4473180076628352, 0.6216475095785441, 0.6140350877192983, 0.543859649122807, 0.45306513409961685, 0.4521072796934866, ]
    plot(x, y, xlab, filename, scatter=True)



    # """""""""""""""
    # AARCH CURL
    # """""""""""""""
    filename = "plot_pcoffset_aarch_curl"
    xlab = 'PC offset (address of first instruction)'
    x = [str(hex(0xc0000)),str(hex(0xd0000)),str(hex(0xe0000)),str(hex(0xf0000)), str(hex(0x100000)),str(hex(0x110000)),str(hex(0x120000)),str(hex(0x130000))]
    y = [0.6980001890667835 for _ in range(-4, 4)]
    plot(x, y, xlab, filename, resize=True, line=True)
    
    filename = "plot_instr_aarch_curl"
    xlab = "Instruction length"
    x = [i for i in range(16, 33)]
    y=[ 0.40140024156624815, 0.37543224768797745, 0.39184999261774695, 0.3358757979011144, 0.35000213155987553, 0.3354901184030987, 0.34653183885640026, 0.33054243595248317, 0.331371355118057, 0.30823664938698264, 0.29011529705515166, 0.23311394761334928, 0.2860737832804872, 0.18502362777171935, 0.14786446838893938, 0.10863219349457881, 0.6980001890667835, ]
    plot(x, y, xlab, filename, line=True)

    filename = "plot_call_aarch_curl"
    xlab = 'Call opcode length'
    x = [i for i in range(1, 17)]
    y=[ 0.13233694344163657, 0.14182941316227132, 0.16970336818444984, 0.1901427708353207, 0.20087377399007747, 0.6980001890667835, 0.7229196679700899, 0.7279383828964184, 0.7307952358662299, 0.7320724569721598, 0.7324159021406729, 0.7327249022164276, 0.7328151355487158, 0.6619860680774386, 0.6861573218319984, 0.6955573525447818, ]
    plot(x, y, xlab, filename, line=True)

    filename = "plot_retop_aarch_curl"
    xlab = 'Return opcode length'
    x = [i for i in range(16, 33)]
    y=[ 0.6332877854263885, 0.6309158566873782, 0.6297298923178728, 0.6980001890667835, 0.6980001890667835, 0.6980001890667835, 0.6980001890667835, 0.6980001890667835, 0.6980001890667835, 0.6980001890667835, 0.6980001890667835, 0.6980001890667835, 0.6980001890667835, 0.6980001890667835, 0.6980001890667835, 0.6980001890667835, 0.6980001890667835, ]
    plot(x, y, xlab, filename, line=True)

    filename = "plot_retdist_aarch_curl"
    xlab = 'Return to function prologue distance value'
    x = [i for i in range(0, 16) for _ in range(5)]
    y=[ 0.3282714999011696, 0.3282714999011696, 0.3282714999011696, 0.3282714999011696, 0.3282714999011696, 0.6329440276381262, 0.34170475092185254, 0.328323063569409, 0.328323063569409, 0.328323063569409, 0.6577461520612576, 0.34520707868847794, 0.3435343457000197, 0.33054030130370143, 0.32847775457412703, 0.6980001890667835, 0.3667379964077311, 0.3531798573442105, 0.3461812806696402, 0.3339950670757384, 0.7049269085002706, 0.40575450537551244, 0.36745988776308214, 0.3559133814547473, 0.3518189083971433, 0.7175771951083266, 0.42613934221947214, 0.37031307740566, 0.36715050575364594, 0.35970045131622036, 0.734868211857925, 0.439339641288748, 0.3768960390508847, 0.374919431768376, 0.3636441763133696, 0.7686424145547047, 0.4562525244712576, 0.3847852802915066, 0.3824133515524961, 0.3674169620865901, 0.7740222239410111, 0.46118544873282286, 0.3957167779582506, 0.39514957760761765, 0.3845102740608967, 0.7811036343792163, 0.47142943082304206, 0.4024200548293672, 0.3985871554902416, 0.38591968099277246, 0.7977586992205291, 0.4800061876401887, 0.41690944560462695, 0.40254037005525906, 0.387002518025799, 0.8036541452892291, 0.4933611777141826, 0.42579558443120974, 0.40642483306262406, 0.39119292700636404, 0.8075214204071811, 0.49987538780175483, 0.43805054958276396, 0.4093639621522675, 0.3983399535870385, 0.816132553003154, 0.505788021759868, 0.4429147222866768, 0.4111686905406451, 0.4042341149503837, 0.8190888699822105, 0.5234227962977286, 0.45097584242142985, 0.41343749194317686, 0.40893235951536894, 0.8208420347023487, 0.5328589475855312, 0.4558743909041689, 0.41647974836929896, 0.41422856247953416, ]
    plot(x, y, xlab, filename, scatter=True)


plot_all()
